A Population of Bona Fide Intermediate Mass Black Holes Identified as Low Luminosity Active Galactic Nuclei

Nearly every massive galaxy harbors a supermassive black hole (SMBH) in its nucleus. SMBH masses are millions to billions $M_{\odot}$, and they correlate with properties of spheroids of their host galaxies. While the SMBH growth channels, mergers and gas accretion, are well established, their origin remains uncertain: they could have either emerged from massive "seeds" ($10^5-10^6 M_{\odot}$) formed by direct collapse of gas clouds in the early Universe or from smaller ($100 M_{\odot}$) black holes, end-products of first stars. The latter channel would leave behind numerous intermediate mass black holes (IMBHs, $10^2-10^5 M_{\odot}$). Although many IMBH candidates have been identified, none is accepted as definitive, thus their very existence is still debated. Using data mining in wide-field sky surveys and applying dedicated analysis to archival and follow-up optical spectra, we identified a sample of 305 IMBH candidates having masses $3\times10^4<M_{\mathrm{BH}}<2\times10^5 M_{\odot}$, which reside in galaxy centers and are accreting gas that creates characteristic signatures of a type-I active galactic nucleus (AGN). We confirmed the AGN nature of ten sources (including five previously known objects which validate our method) by detecting the X-ray emission from their accretion discs, thus defining the first bona fide sample of IMBHs in galactic nuclei. All IMBH host galaxies possess small bulges and sit on the low-mass extension of the $M_{\mathrm{BH}}-M_{\mathrm{bulge}}$ scaling relation suggesting that they must have experienced very few if any major mergers over their lifetime. The very existence of nuclear IMBHs supports the stellar mass seed scenario of the massive black hole formation.

==> anc/imbh_table_3.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                   96 / length of dimension 1                          NAXIS2  =                  305 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                   13 / number of table fields                         TTYPE1  = 'name    '                                                            TFORM1  = '19A     '                                                            TTYPE2  = 'ra      '                                                            TFORM2  = 'D       '                                                            TUNIT2  = 'deg     '                                                            TTYPE3  = 'dec     '                                                            TFORM3  = 'D       '                                                            TUNIT3  = 'deg     '                                                            TTYPE4  = 'z       '                                                            TFORM4  = 'E       '                                                            TTYPE5  = 'mbh     '                                                            TFORM5  = 'D       '                                                            TUNIT5  = 'solMass '                                                            TTYPE6  = 'mbh_err '                                                            TFORM6  = 'D       '                                                            TUNIT6  = 'solMass '                                                            TTYPE7  = 'l_blr   '                                                            TFORM7  = 'D       '                                                            TUNIT7  = '10**37 erg s-1'                                                      TTYPE8  = 'l_blr_err'                                                           TFORM8  = 'D       '                                                            TUNIT8  = '10**37 erg s-1'                                                      TTYPE9  = 'sigma_blr'                                                           TFORM9  = 'E       '                                                            TUNIT9  = 'km s-1  '                                                            TTYPE10 = 'sigma_blr_err'                                                       TFORM10 = 'E       '                                                            TUNIT10 = 'km s-1  '                                                            TTYPE11 = 'bulge_s_mass'                                                        TFORM11 = 'D       '                                                            TUNIT11 = 'solMass '                                                            TTYPE12 = 'bulge_s_mass_err'                                                    TFORM12 = 'D       '                                                            TUNIT12 = 'solMass '                                                            TTYPE13 = 'literature'                                                          TFORM13 = 'L       '                                                            TCOMM1  = 'IAU designation'                                                     TCOMM2  = 'Right Ascension'                                                     TCOMM3  = 'Declination'                                                         TCOMM4  = 'Redshift of galaxy'                                                  TCOMM5  = 'Mass of central black hole'                                          TCOMM6  = 'Error of mass of central black hole'                                 TCOMM7  = 'BLR luminosity'                                                      TCOMM8  = 'Error of BLR luminosity'                                             TCOMM9  = 'Sigma of BLR'                                                        TCOMM10 = 'Error of sigma of BLR'                                               TCOMM11 = 'Bulge stellar mass'                                                  TCOMM12 = 'Error of bulge stellar mass'                                         TCOMM13 = 'Presence in the literature'                                          END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             J095501.79+005810.3@b˜=ÈK^?ïj'ÅêÛ=
ANà'f@ÒR8q~ì8@Žàö"Œ0Á@c~wlSzOCyFOAT1
AÛëˆ$I^A³4Û'iFJ111551.95-000439.3@eí(Œç¿³Ü+˜m=!˗@ûýÆ2S…@âsm0ÎÍ@l/ˆáÍÅ@Vç"o]C'hB$ÑøøFJ111835.82+002511.2@e4ƒöè)?ÚÝx+4â
<Í®	Aðß½kÍN@Ó[Q/°@"±ÍÀ퍌@iäÒïbzCfÍA[{4AÛÐú몼ØAƒZ6w‹FJ112209.97+010114.8@eQTu£L?ðU!µ\m¿=šª;@øK5GVà@ÒºT^ñÓÕ@Šû¡Ÿ§ø@ojI6ËECX{ûAdBbAÜØ(¹8èA±÷ÒÐ,ÔFJ141215.60-003759.0@j¢Ùý7¿äA÷a {<Ò±@î H»[w@Ѝ5âDæ@_)B_§Ä@C——à+TÊC†Œ]AìoÓA»¡ÅÅV–åA†;ûò	EúFJ094733.06+001302.9@b\hH¾µ³?ËÕ®ˆ>'ƒ=€ñoA4±»bæ§@ã1±šÙ§@a¡K@\Áœ©êŒïC ü¹Aík?BÙÐ3q"AâœËÜß73FJ113521.78-005957.1@eºçƒù¿ïùVRÇøþ=‰cAÇ¡"[Ë@çNؕKÌ!@'w;"üÀ@fZFEíûC™+HBM³AôzׁT`«AÑO›œø×FJ130233.35-032020.2@htrq6¤À
¶$ø
:=A8å@ôêË¥Ùå"@Ê+âlVÚ@ƒØ&­Ž–@\@ˆ¾9õCWï"A\õAïétG0Aȉ¾¹äFJ160512.49-000415.2@n)ª:э&¿²&ÙéD=˜÷ AÉÀN›@àè<~Ýa>@…j=_m@bJ!'7<ÑC˜BåAÁªçøøFJ171409.04+584906.3@p(šA_Eá@MhÂ7G"ê<ôÞ@ü`¬r$@×+vrW}@ZÜKîô@;ÂÛü'íCº¾"Aõ$jBpÅ!WiAãp=Æ˖lFJ234012.69+002432.7@v0Ø£/D'?Ú.}@óe==‹"@òDŠbBB~@ɉdHün@ƒJd:D`@a óûŠ,GCKsA]ÉAà˜úr!A¶ÿ"fFJ011635.65+004531.8@3&姏&?èHeY¡=7CH@üíÂÕyZ½@Òm¸óöÙ@~îí£+×÷@YÐÙ+ߝC…ĨA" ¿AÄ·"
à`þAœð¡­#NºFJ000708.94+011612.4?ü˜¦9»±?ôRgᐩ0=ÐÚ^A«8}zñf@ß°×f'ˆ×@ž|@K@tìô)©CXGA¯V"øøFJ004026.38+000316.1@$8I#_€™?«âLïOŒ8>6÷Aë:'ÉhØ@î%(íj@£Ûƒj‡U·@‰ EYY6CkÙAü/}øøFJ010847.30+001155.2@12sg?ÉnU2·bW=P
¯A¿»¿F:@â"^å@z¸Tûͼc@a7ˆ"C¨–™AÆ^ÂAïmîaÍ_šAÄíâ8ëFJ231154.80-001108.4@u¿§2ßP]¿ÇÀˆP›ú<çÇ@킚¡Ä@Ȧ%á q@d£3…ÂC@H]?<YCCwßÈA–@ªAÐ'>vÉA›œFé֌iFJ005541.55-002052.6@+ؤ]Aúv¿ÖD–²ße×=š=@ò{GÎ0úÄ@Ë7ö¹•ã¬@†×Heie¶@m¥
h×CDë—A²zAŸ£¡êÃÞèAp'^¸E܃FJ031749.79-003316.8@HºÁBá¿á¿å"¯‹<¬'A…°c=à\@ãêÞOñ@p÷3f"w²@[d"erCµÏpA՜¦A›%4êA
9PҁFJ080914.40+425646.8@^"Ö¶Zš€@Ey!-w1=žº
@é^2י@¼£&Û`MÖ@ƒ¶$ÂNý@QÒw§—C(ÍÊA-qqA|†'À
¡AZaýÏ$–FJ020017.91+001429.8@>âÚUL?Îíc
'=ƒ&AžXŒXñ?@ã·‹[!K@Žï7Í`¯U@t<0+ÀÛåCáaAŸš
øøFJ005541.55-002052.6@+ؤ]Aúv¿ÖD–²ße×=šo@ðtØ˲ª@ÅÜÇ_š@'ÃT1»@ls\%näKC(¸A(÷MøøFJ005050.70+003831.9@)l'ÇÅ&?äŒÝë6=ŠN@û÷ðÚLÈq@Î}|ë÷¥@‰Ì<Aº¬@Y|¥C(Cj1ÀA]
AÏ«¦2%FA DÕfx–FJ030038.27-000929.3@F"h±šA_¿Ä=‰7÷"=ҝÇAøå‡0"Ä@ç"w5+Z@NX"©²©@uiQ<¯KfC…3sAÿ'*AѳQjjUA¶ùL>cèFJ081439.63+453928.3@^ê'}keª@FÔ4Òo£ý=#Yl@è"wÑþ×ë@Åãp‰ûßö@`1EßL@CuB(5B‹Co¶ÅA F2øøFJ084511.49+522230.8@`iˆ&ªŽ´@J0òbˆ‹=j	nALŠÖÌ°@݆&yô°@}a•í
Åf@Zã
w¨wÑC"¡õAÓGäAäø,b±[WA¶Zò[ÀFJ080658.21+460822.0@^o…œŒ"!@GÙUm=ÜÙAY=)(Œ@ãn¦"æL5@[) 'ú@??¨÷CÜC䮾B"iAԓ~Ÿ¾wA±üà±ë…FJ012330.34+134511.9@4à\$ħ@+±×äX=h{@ðɶ‹
«@̸!_ø
@{ìs›¸¡@['¦ÊCRH	A"ïoAéêޓžAÉ©ŸA}'FJ002146.52+001902.4@Æww/âF?ÔO2¸d
=Û#ÝAª‡ôoƒ.@߸'Ší@–+­Î"…@v%!åC'ÓôA}"løøFJ085558.90+561334.4@`¿ÚQÎ@Lõɯâ=¹.Í@ÿï€x±ý@â×j8y+@ˆžþ?ç0¨@xèÊöC|oÞAµ²B٘³R¨Aë¡Zä‹;2FJ091553.09+574900.7@a_ý
y@LèFŸ=>¦Aš@XC@ݼ"/9_t@‹¯GÆ='@a¥åæKÔC–£ÐA®ÞAáۆÇ@N¥A»B;­d×ñFJ091858.07+583603.3@aw½øôs@MLê¯5ã=lú…@ü/'ùÌÀ@ÌB''ï]`@ŽB**gã@[pÿ€, Cb¬•AG¸,Aà/i`‰A§O›ÕOSFJ090850.68+552244.8@a&Áç–|¯@K°†Pçy =iŸQA`Qà÷@áòZä@í@ö¨vÒ@o;ý!òdrC…Þ/AÃYGAázPl…‡A"ffwNFJ022849.52-090153.8@Bšh‡¨ÖMÀ".Ǔ§è=""2Aªí	nÚ@Èâ3²©@ #CÒwù@ZCrL#^Cz<P@âÆíAúU¸Ne¾A›Ú¯+HuºTJ103929.07+005625.8@cûà`þG™?î"k_ž=ÛôAÃB­@Õ±œªr¼´@Œ\
2"JZ@f|˜šh´ Cu'ÑA†©Aù›¬~ŒÎAÐ}¦ÕÜFJ085711.68+012435.1@`ɎÉ[ÿ?öŽHç‰=Xë@ï¾î¹Ì[@Å\âc‰%é@}aX¤Å9@QÄ0Âö;²CJD_Ao˜¤AÜ­‹ÙÂekA³åô¹þu¼FJ115916.58-010630.1@fz64ê¿ñ»ÛãÁ=wqA'QÅð"_@ìi~灴y@zçjEwK0@im'ºÍoC­†¸BšòAþwn³únAÖ'DZžsFJ112333.56+671109.9@e\y'¼U†@PËèîkƒ=a²mA@cÓïE@álžvQ­"@sŠê3WœË@O$WNjA»Cª¨ëB†VAᦓΨ–A¨&ä®W—TJ115402.08+674420.3@fPFñV@PïK'E¿'=ôø/A	SgßÒ@è
é¿Iû–@—snµˆrç@qÓI²@˜CˆMÛAèî¬Aó04âð¸AÍÿ͂Wu1FJ141707.98+004042.6@jÉ8\gà?å¶Aë‡Íê=žö€Ap¹^Á52@ëx¬Sà	@ƒËԊ Æè@iw,§6ÍÃCŸÖ1BÌxBtF-çAãëíû'E¿FJ092857.51+023507.0@aǪâ—9m@®¨õW/'=Rû@ë
ºÝ6֑@Ä×:1Ö®k@}Ý1Œí&@O€^ºð˜rC:nQA"çAé–L­ºÜ	AÀr=¯æFJ131137.46+003957.0@h¼þ›{ñé?åN™#²<™Oý@ê´zI/L @ÃÅƹˆY
@Z%ïœ}@5&D¹2CƒðA¡¨+øøFJ130424.02+661727.8@hƒ3ïñ•@P'  ô×®=¡âìAžË'Ä@ã7?ž@ˆUàb `ª@dh«^(eŽC™7AÓ|óøøFJ132751.01+655249.9@i>ÍJ¡@PxZÄq´x=‰®B@ÿòÃÒ3¼@Õùš÷0I@ˆàZÊJÖ@g¡U‡ù0C{ååAî•A¸ÃiC{oãA‹)Zc,öFJ153333.18+004402.5@m,l‹C•?ç}!ٙŽÝ>èA™I´ìÇ@á57ž!Ê@¥4öÆMºÛ@~|3wnîCRF\A¤<bøøFJ094908.76+022851.0@bi++ý´Ì@ظ
"'r<¦€h@ڈÓAã²Ã@³x™Ü‡Í@K¤+qÏ:Á@"ÛªSÞNCWÓ4AŠM­øøFJ113617.35+011745.2@eÂP]¥?ô¼Ùç=—á[@öA
ešG@Í`R–ó8q@€z'ßC"Ä@V²CÓ>ŠCh*ÛA'Í'Aúö'j@AÔ¾¼ŸFJ122736.36-002534.5@g\Ù‡+¿ÛG‰kùù+=~_@öÞ[­@ÖÂ*÷èC@y«k;1ŠF@X¼äL
ì£Cy
÷AÖH«AðØ´3ò=AË>¥óÔñ_FJ113039.72+013519.5@e•KƧïž?ùk‹ïŒë5=}î@÷®ºé€F@Òvœ{''v@{]þ5;c)@_|>Ÿ Ü¾Cvˆ)A%B	"²šCV—Aês4à(FJ090105.70+523857.8@`è¹M"@JSyB=<õ)@÷Ìtˆ…¹@Éß<ý~ž¦@jë¹­
Xú@B?—;aºC"A}
ÐAµ_''sÀÂApyZ_!öËFJ074549.12+334605.6@]P3:@@âUK‹ï=}<AL—±ìò@ÓO&÷
á_@"£ç'&ª@QFxuC"¥wAxÀ¼AÁ£™píA—ï0*0UFJ095325.97+025859.3@b‹v_Ø­¬@Ýs áŒw=¯C AÝÙ4vJ@ç­ö1H#²@~0TkDØ3@cHN±‹¾ÇCœêæBݺAöIä¶AŸÊ,Òr2LFJ141826.15+012121.9@jÓ|®§GØ?õ²‡V ö…=ª@A(*uóí7@ÙS d9&ñ@•pë²éý@p˜W1CyAw¬õAöBêî¿fAÃ;ÁF%·JFJ141134.39+030911.6@jœ•þÚf@	9εÛÀ>­6@ù__°BŒ@ÏâV@«_A."@wµ³I§z†C TA5½ÇøøFJ151020.08+023125.8@lr­­ê‰@0ɱY¥=·O@ûÓ¤óqÕ@Ò¨8ö…ö$@"ð«íWÁ@n©ºÊQCQ*–Ai·£Bµ¨¸<òAà¨?*o`áFJ151451.83+041245.1@l–é$ò'Ð@ٝYAºµ=Çm@ýS«Öòm¦@ÔrVxÿ@˜ÌäLLÎÐ@jv¿þk¾CNpüA'a~Aô3¦"«aAÖ²GI¦a)FJ144116.35+011014.0@kŠ.	þ†ƒ?òº£Ÿ¬Ù>iA«ó/¥@Ú÷høûÖs@ªW±SH>›@€X<%eCR"/A`>^BÅô©VAï^HµÒ_FJ153425.59+040806.7@m3iƒQX¸@Šqº=!æT@ûWŸ'ƒÏ@ºE0ý¨&@'Æ6ñº"@@Å}.ˆ˜ŠCy
z@Ï«B%$«Ì++þAì}ªF<üTJ145020.08+023241.9@kÒ­­ê‰@\˜1º=8†ÅA¼ÓµPMÆ@äûkáý–Ø@‡!èZæœ
@sÖÏ«F`C'Y¸A¬Ž†AÙ:µµú"A­N3t62FJ154506.04+514707.5@mˆÎX%[@IäˆXÿu—=°2@ýXuq.L@Ú6Q³¹Ô@hdôí¡@Qåà-Y*…C§!ïA´:øøFJ151311.70+042701.6@l‰†`Ô@ÍD…kl=-@òRÈcŒ–ù@Òs¹"«ÿ´@aoøBjn@G(ãë˜cÐCŽAۂ}AÝÄl¶o?TA·äª&3ÎcFJ130808.53+640023.8@h¡#9Àëî@Plr"=(ȑ@úm""ƒí@ÞíšfUµ@m#¦<¥ß@_s¢O»­C˜‡A¬'hAÉFª¤ p¹Ažn5>FJ214819.25-000028.5@tqHuO7v¿€=Uø[C=|¤FAŠÔ-S5"@ꒀm€@uÒz¡@Z:'Þ23C­+BAç
Aø'¦v¾ß¤AÓ!]‡ê_…FJ222925.48-005112.8@u²ÊW§‡¿ëPSµ3Óí=Ý.AçwzA@߁#°ã›Û@¡Wô.½@{Þ¨|ÎCiFðA‰®ªøøFJ162549.67+480601.2@nΟj"ò'@HØ{,Ç<¢ØAú-z÷@çU6B·á@\I$ù6™½@NÒYqKzCÐ+—BTˆAì–×ĐWÑA±/nGÝFJ020313.34-083456.7@>Î;66ó²À!*0À'+ç=d@Ü,!Ú‡@·Ç°"ÂnÍ@Tg0l
"Ã@)&Ú)
CKLHAœ"2AãcRãhñA¸Hn¡]FJ205829.72-072907.4@s©ûJ#9ÁÀñ
F9 5=§¼A8cëÈKË@äñ¥·[@pwÒíÕ@p;DÞª´ªC'UçAÐQNAêïcë<6AÒ¹>Ÿ5*"FJ205302.76-071832.4@s"//˜tÀ<išÎM=ÍdRAº°îŸð+@æzc'Êf@"Á°~ìÎ@dԆÁÍ]C‹8 B&Aóa²¬ûÒtAÁîŸ	)M×FJ212839.47-063040.1@t"¡«KrÅÀjo	£<á~@ë½Þ&	"@Í8K냘?@YHïg~@I—ÓûÖ)yC†*—Avy3Aæ–ðk¾"æA¬/P'cÃFJ020328.05+003510.4@>ÝëBÙÏ?âÂ?Ûb;ß>ÜßA©Ì®%/ü@ä9]ckâ@™ hQt»Z@ŠÊ"@KlCZA–ÃÄøøFJ224225.34-080759.2@uI°‰ 'RÀ D'fvVž=ƒ£@ñoD™ã€@Æâ[ˆy@d‡`íq¤@@ŽAÆC…! A'1yAÙÙHz-b9A¬˜£¤4Á©FJ231449.73-093408.4@uËP¦v ïÀ##TÊ=ŽWÌ@üÝxi1¾c@Ñ]D!®_Þ@‡ã¦#vV"@]ƒ‰¢-Cr¸Ax–áA™ѝ©ÉAh°0<¬FJ223025.08-092041.8@u¬­®À"°–~\&=W"@ôë·þ_†@Ì	þ/v[@sÎh9K @S4š³(YöCz4^AydcAäw…z$A¡ð˜cϳ1FJ235946.16+142257.8@vÓ›g@,ÃôfnÉâ=·ç@òņã0Ë@Í8sŒ; @ˆEÛw_*/@aþ²A1CC¯uA…Ú¡A "xfbmHArÜK*QãFJ232603.13+143746.6@uø5inX£@-B[1~þ
=+ÄY@ø¼*1;@Ô)'º.H"@v¡Í¦¬@^Õ¥ÏïÎC…àRA{}AØ5ΆHÌA³	d¨mrFJ090932.94+501654.7@a,doa'@I$ý
y<‰4\@öÞy·†@¥@Û9•Ý"@Iä£U²@9[vMÍóCǽ¡Be'AĦôŸPôAŽ(Í # –FJ003826.70+000536.8@#8óHa˜¡?·ôšì='4¨@øn‡¥cŽ¼@Ö Æc¯@yh7Ñ°@Uéÿ)ŽC€åAÉêØøøFJ121832.25+034406.3@gL×I''@
ámÙ!næ>!^9A­;À_@Þ¡ò¼¾@²Ê-×~©õ@Šl ÞâUÕC8åúA}ÖB‡ œŸ¾wAøygd%™íFJ100407.26+613931.2@bà÷¤ç«u@NÔO†º=¬ÎóA(4;c¶'@Ø®ÑZYã@¥‡åkÊ@7¾÷­ÓÚCTm¬AG[@Aû6ŠÏAÄUãuô^FJ094830.37+044920.9@bd4Y@J91yõ=·"âA01â~þu@å#4öÚ@†Usù0ÆP@df¥ìžZCŸ‡BàøøFJ030036.22+010517.2@F"PÚãæÅ?ñháÖIMQ=n…@õä²†t@Öì¸J¼Ì@r#N-$@M•>ÙäÎCƒøˆAù¼aøøFJ113522.39-011435.2@eºü&V«Þ¿óãÍÐs=ˆ¬&@ñ'®&¡Ê@É'¾¬ðU@|ûn½¶‹{@TÁ'{4CU(‡A'½ØAÚ¸ýÏ©?A±'VdÜ#FJ085012.31+395416.6@`'¤?åÉ@Cóʸ–ž=g@f@öSPø 9@ÃÉol/^-@‰Ô@FX@S»3W CSgïA&V#øøFJ094422.04+472735.4@bBðZpŽÞ@GºÛ¾Wï<ÖAû!¼õ@ãuIb®á@U.d4†@B;Šè$'áCÖCB)¨_AлÙ<¤‡4A ÉÐ6!§FJ105556.15+034004.2@d|™®'O@
W´Êw‡÷=..@ÿ>U¡û@Û؜÷½@‡ìGE×ce@kmϽêzºC{j©A¦ãA䉽à`þAÀ•=
¨–FJ140638.20+602450.6@juÖ¶Z›@N5•9¹=ºxD@õ»±SŠè@Î#VÃIPÏ@£©¥»v2@`üŽ%d|{CH»ƒAyAA×xÙqc
AºwLôNPÆFJ144725.29+612506.1@k»_Eà´á@NµŠT'=O@@ô™nÌ ¾Ú@Õ^à¥Iª@rӜB.ƒL@WsÑû:íýC~-AÓ<mA«Ú&Œi0A€-ÛdwyFJ111213.36+503211.0@eÇâ'@¸@ID¨Kä!=—¯Ï@øceÛƒ.@Óæߙ•Ó†@{ØËX¬@W²q_¥ÙC|=TA®0ABy4Ö¢Aõá ABFJ110042.61+055006.1@d¥®h]·k@Wn2Ã=™¹½AÙò¤"@é7Ø27)@–¥•!ýA@…œf¬«í¾C…r6A'KAïٞœ®ŽA½¢®­j0FJ102613.75+610304.1@c'Õ{Ç÷{@N†Œ°/=XÐAm¾@Ý@ä÷†®¼
@kHŒ@V˜Ì¹ÚCºd B	YGAïÀdú¯öÓA¼i´™ÔRFJ123537.42+614436.3@gœý`éNä@Nß'í"Ó9=8ÅAô£¢Ì_@ãTÜG¶ÆÕ@'/!"ül¡@f{9P¾-ÑC/ZAûþJøøFJ151501.51+552955.9@l˜3rSÎ@K¿ÚY}IØ=ŠTA	V_å›8@ï
âÛR@.`³	V@r0+Ý;HC«qœAííìAûi´i2ýAÉgv¢»©FJ120247.67+530030.0@f–[[Õ@JáÁQ=0—A7	É
@ä'Ý"Rx@Èü¬e@gw:]XC" &AøùWAû‰)žå`BAÐ1*—°ò|FJ134141.99+042855.0@i­™0¾
í@í©-‹T=œ""@ïêÝE×Fà@Íë)Þ°l@È&@räO@YXÜ6ë"ÆCB(±A¥ßAòÚ¾'C€ˆAžÕKojòFJ134027.84+050400.3@i£¶0©8@D[òoÅ=›³BA	+*_^@ç žg"@‹WÇò{Ä@kî½C:nOC™C+AêÖ;Ap§·ÀÔÔAEŠ\ãžÏcFJ134244.42+053056.1@iµìë¯@ø-ýi=@ï¹Ûƒ{@»ObÚÓç¥@uédI{@D3×ã¡PCX6ÏA~Aå¶Ï]ͳ}Aµ¨-2:›FJ155814.55+521018.6@mñð®Se@Jþ¸Ø#B="Õ•@òήxŸ%µ@Ñê)RÆ»@}¤Sŋrû@bW
‹z>¡C[1éA ˆýA঑Ò'ïžA°Õ
÷ˆ¹xFJ132505.62+041216.3@i(¿ÆTÈ@Ñn‡PÂ=©·Ú@öÇsŒû@Õ^eœUû@†Ÿ½x$Ÿ?@j²²½bCWD'A¥z]AïÿCÔkAÌV3;›þFJ114336.68+052703.9@eüä¶0©@ÍìDaXà=ªE'@û3l‡¦®@ØvÀùFrÐ@‹ªá®m([@g7×¼±ö'Cb°KA³LBAûôpÒZ¬AÙïK4FJ111321.12+012035.3@e
ÑQ¬›?õ}w>û¾R=3T÷@ðEÅEÀ@È°Í©ï@s»Š¢ÓÏñ@G[ý·…ÜC`2}A™â¬øøFJ122936.30+053647.3@gl×
=p¤@sÚÃ/•=ŒÊ~AÐ8wš@â«mv#öd@…¯«•¢­@k>Ÿ#6V"C"ŵAÁ¼éAèg<ûãSøAÅNѐ£×FJ101547.64+543113.4@c>ZFsC@KBœ,ý=?üA¿2Ìåôß@à<ì
ÆWI@'
¾°å¯@q}½ïYÔCŽ•A…ÉÁAåY3L*ˆA»×ãGb•FJ130508.68+600114.6@h‰($x@N§&J¥=y€A(ó¸l;@ä±ü™&lä@†m©Úˑ~@h'¶ä‡­Cšq"AÛÛAë²s¤ѶAÈð£]ÇFJ152055.44-023440.4@lÇd0+@öÀŸ€Á[ƒ;Ü ÓAvT#ü¦Œ@՞­¬H–¨@Aç3¨:û@1aUŠæ@DÊAËÖíøøFJ113727.59+592337.7@e˭ՐÀ­@M²h©6ŏ=ÝǬ@ýك§ÑÙ@Þ«CjÓ5@&)«q‡@r¼ÜßzÐCe¡nAÂ%‹AË m6ü&WA¦Ò˜¦TFJ133742.58+585209.9@i­W¼x@MoIj­=˜E!@÷ÊGì—ØÂ@Æ>ρ$;½@Sökž@YæÇÝäjCRB	A+
]øøFJ104616.69+575127.8@d29Õ䣃@Líɚé$ò=—'ÑAaj'IÔ@ã€ò~"Áz@Šö=€ü@oÀ­Xó3nC"ƝA´H=AêD·¥º®A·~<ØXFJ210156.39-003155.7@s·ÂPr[¿á0ü!N.=®qÀ@úBi	Ýâ@Ùé\Mó(@Ž–ì—g(T@p·b:ÄE5CZy.Aª")BšmÎXAꤌv)SFJ205337.51+005350.4@s–€>ê ›?ì·
²/¾=Ú'Aèã€9i@èñÄÉJs"@žó7°£y@"&®3|nC}ÓdAÄ.àøøFJ213159.21+104227.2@t/ò«´N@%jCþ\'Ñ=}òÅ@ù_,D7Fb@Òµ¨1¨Ko@'7n.JHÇ@XE¶ 'ŸlCqÔ9AœÀgAàYÁýš¿4A¹²w°´¿FJ135721.48+523918.3@j*ÝY
Ð@JSÙvÿ:Þ=‹eAÉOÏI…Ü@ã|ÑíDIZ@†3ùFt@jéÃÆæC–EâAÉ7ÉAÙïŸ^
ñÌA¯ø÷7²FJ134434.24+531954.4@iĐե¹c@Jªwö±¢¥=‹öC@õ}'&n@Ò¥âÁ@]žÎg€™@ež¦CIs{CaŠ[A"<AóEñAÏÄ,NDkjFJ212857.48+100139.6@t#Ôýó¶F@$+IYæ%=""j@þ×v7Í4Ú@Û¢–­ ˊ@'º|Ú¶ä(@gNŽÿg"¸C"©A®PAÉ:Q/ïsÀA¢ñsÓMðFJ204518.82+003636.4@suA?ÐÐh?ã†
Peóû=_ѧ@÷l<™E@Ò¢‰aP|@z︛ÚTÊ@TiƖ¨ÿµCy7XA¦)dAà!`Ç&A»£;™/ôºFJ235502.32+010713.9@vl'†Â&?ñí©kž´Œ>g@ý£©€˜xX@Úƒgm[Ð@­S'™Ãñ¢@"§£6ŠC*'A‹
UøøFJ233504.22-084506.4@vH÷QÀ!€ççÛF=¾=mAÐ0Zê@Þ¯}¤A¾Õ@šËeþ|@yŠÃ1öCC{_…AtÏ7Aóc˨«½AÎE®‡c¡FJ083706.52+412722.8@`(Þ~¥øM@DºhÂa9<ïk"@ôhcÞÅ»@ÒùrëÄ$#@^öã¶b@E[ZA
jDCš{A˱ÉAΎÇ?p:üA™·¯eeәFJ080338.18+263626.9@^:.]á\§@:›ƒœØ{=E`È@ðˆIœPþ¼@Șl°iò@vò¦¶•×ƒ@Mr	ÄäʟCZG}A#øøFJ032646.10-005954.1@Iؖ€àe0¿ïòô×ØÄ=°@ê¨dq®Sq@ǯ?áƒ×@{ÌuM@Pßbýѐ€C<1ZA™¼åøøFJ224240.98-002521.6@uJ»Oag#¿ÛÙÍfOÀ=p3¤A>*?±¦é@Ý¿£ lò@"Œoî3u¥@bM1n&ðC"Aµµ*B Îé¼¾AڞJ#=,FJ085149.59+424717.8@`žœË}At@EdæK#<ʕñ@èœÄ+Ñ
¥@À™`¸ÖN@]øµz"@2»}V	ÒCuàoA'Aé€>›®³ÝAÁ
]`í²÷FJ085949.15+452459.4@`ލͳ|š@FµPLH­ï=T @þ‹{3IIù@ÒzˆÝ$ð(@y d™–@Q<ŽZµ&˜C_A˜&AÚ
_\(öA¬ÔÉ÷KƨFJ074940.51+290632.1@]Z͞ƒä&@=áÉ´˜<Ü ]@îªFVTjÂ@Á˜k*¨b@i2U›O½/@A£ùæä"0CqK`A\=€AÂWÆÿ',A'£"˜ZåFJ103023.24+072023.1@c³;:h²@[æÒ1œ=¦E@ôÍÕø+@Â6víî–7@t¯ØTî²â@Cè$I
(>Cu×­A;3$AÃѵþn'"A™½î;îÃFJ085319.71+363335.5@`ª Ï¨@BG©—=žÇ=¦5FA?az™ß0@êÒTٙÜ@ƒñ•H@s½éìò<C˜"}AüAAæJ±´Ì/ƒAÈ8làÐå`FJ122625.54+495253.6@gSgµñ¾õ@HðÖìá?K=ô‡ýAþ³	±‹^@é!	-N@˜â™~*ˆ@yÁ>³aêECu‹BAšAý'}ÑoiAÛE…°5½FJ092831.64+055022.7@aÄ8…	À@[Èý4s¥=ž¥/@ñ¼ÂÈC@Ìhío=2ð@ŽÚ÷wçQV@rÅ(™C1#AUQ$Aâe"êA¹Mì–ý!ÿFJ100942.50+542844.5@c
ªÍžƒä@K=Pm֝0=9í—@óæÜÛ@ÅaÇ'L‰@z'ÿð¤0F@P&E6ê¢CgÑóAK{AÔ`€sA¢©·à©*FJ091421.52+045121.9@aRÞ~¥øM@l¡Op€œ=²ûx@ù ï'ÞŠ°@ØxÑ×ÑÆR@‡{]ül›@eÌ#°t3Cc'iAÀ/Aø2̾×sAÝ-ÆþC$BFJ143240.60+541853.0@kEiì,äe@K(HƒýP"=4t|@÷æ'	i»ê@Ô«
Q²¿@noöv@L')…wXCYDAÇ^ÂAìÚ ‡	AǧlÙø+ FJ104852.49+500212.0@dFÿ—$tT@I±î$5i<½KPA%à5|û@Ó/IàÔöü@‡««3…&@býúÐß­CƒÙLA[KÓAãC¸}F®:A˜œÖgµòFJ102546.69+502335.9@cŽ9–ú'è@I2WÀ±5˜=ÊëAYø•	—‡@æ<¨!©ù†@g>qâÈÒ@Wã•Ë1gC»ººBN´AàKxжüAµb¯ÌâFJ093148.20+391728.5@aÞm3	AÈ@C¥GÇ>îR=ƒEA,ϐTXg@àBv¼Ãˆê@•úøTQ@wË°klGC}§¸Až#Aï0þ§­«ŸAÀ߄Ê{‰
FJ093940.61+402507.0@bj%™í@D5"À%='V¼@ú±Rú>Û@ÖZÇb!ËÃ@oR?ø[@P±lEGÈÈC–BsAÃÍâB[*,¥P‡AæfG…fœíFJ141517.37+453622.9@jºPÚãæÅ@F͝ˆ;£D=‰é@ù³Y ?ç@Ó¢D'6å@'–'¿P&õ@gQÁ¢!CQk±AÒ
Aí£Î'`RAˑÊzއ	FJ123915.97+092422.5@gº!Boç@"ÏþÜ'­=© @ü/J[^ ‡@Éï㛽¶x@Ö/¨
&N@qg¢ÇӇûCB"xAK¿øøFJ124950.99+503958.5@hÌNø‹—@IUG¥°ÿ=Á¹@ó˜\zS»@Ôx~'uü@‹âöcCr9@dF3¨ÞóCA"A¹ƒ½A†lBҏ\)Acß¼EMrzFJ100938.43+074655.9@c
Ÿ¸g@ ù`©Ž=©Ýê@÷ö"€l¦³@Ð+óΑ}d@"h""QÎ@iH~YÑ'CEî|Ag$BAö¡Z§Îz·AÜ{º/N~éFJ155845.75+444102.2@mö¹©ç@FW‹`ñ²_=']A¸z3dc@ÓfìiX@'øAÈ&§@eá"ކ¬C€G—AGJÄAø{Ý@ÌyAÈÁ*c$È6FJ162539.87+404804.3@nÍQÕQ×@Dfm;l¾<ê3E@þb
=âEd@ÖÇ?Uþ$@c!äG×E@?JÌ>gC³
zAÖ^èAä.¼íÎe¾A¶×Çá¸íTJ133222.70+570845.1@icÌ¢Ûb@L'«XþÒ=Œ•öAõ'̾%@݀U1eo:@"½+â²¢@q(°'zCŒÅ«AisoAÖÖ´zØÞA³YðA¬WãFJ132904.55+560353.3@iH›=ÈK@LK±¯:=/æ@ñRö9Â@ɱxL©â&@xÄó*!šI@Q?ǥ瘔C[oRAÂ«AÔÖܱFA©üۅÆ}þFJ115852.64+583501.0@fwÀY!@MJ³‰.èK=]ˆq@ù·©bÇÔy@ЃãtŸÃ@	 ~z¨±@gK‰ÌšÏCW8AW¨Aäo¢#|ÜA»FB/ðˆFJ131108.98+573233.3@h¹2a|Ú@LÅs–Б}>ä¸Ag-¼p¥@á)Í^tñK@¨<4px8@'Ja™RqÞCKJtAŸ¹¬B}Ÿètæ\Aæò–  šªFJ155831.99+272824.2@môCÔk&À@;y/<-­¸<úáH@ûah'ÕY@Îï4t@ÅeË&;ž@Xòß ^ÝCs´AVÿAßáÕûçlAªèÉô%®æFJ155720.90+331244.0@mêÉGNÏ@@›)Ë«d=D(3@úÇ[žF›w@ØuæL"Ÿ‰@z~ÞÌÿ¡¬@`Y›ú‰C…zÕA¶âAßÁõý(9A®Wï'¾"FJ224057.49+010744.1@uCÕ<ÝÖà?ò	˜/6N>œZ@ÿæ!Ýþ#Ê@ÙáÔ4\'@œZÞ^ãwI@qÕV™y'gCP'ƒA"žøøFJ000313.29+001653.5?éÅ¥
æãÏ?Ò¼<ܪ:>hÁUA½À	Û—@åÕ ¶.Ã@°-¼¾`Oy@‰qj楂æCM>ÖA°øøFJ170629.54+201500.6@p	ø-8Go@4@
®¯«T=¤=o@ü
ÿqJ†@ܱ@ÿÕa@…ålÁV€«@l'ðæ?!ÃCs¶ùA¢ÃAçrØJ]òAÊåXƒÅGFJ035535.44-000846.7@MræÀ"Ùf¿Â¹ÃÌî[=µ^¡@ùÝXœXSó@Ó{7-@‹‡àµ,Y@ffå`%
þC^'©Aˆ)ÿøøFJ090245.39+081611.9@`ö
oTK²@ Š:DŸlA=€4A³·$¡@ßäëÁµ@'0·j±?@_Ákt¦ÁCš©%A¿EùB.–S'䎋AõW䙚¶ÐFJ085517.06+323839.2@`ºF^‰"S@@Ruš¶Ð=†éA–[NcdJ@؞8†Á@€í'‹,@\N¸&/æ£CA¢¢AÛ6Eá''>A±‰u)xFJ085903.85+312757.8@`؃{J#:@?wPóÇ
=òD¦A¾Ÿ"mÅÁ@è¯Ñk
@'þ@gṍ@~5úؽ|C‡À'AÆ1¦Aõý‰-9CA¿7é¥_»RFJ090244.66+311626.0@`õô‡ü¹$@?FqO<bȸ@ê¨	[¡`@ÁãTæ4Ù@q°Qà哴@S³ tzíCP¢JA*VAÑ`¡øwîOA'"†§èF¦FJ031927.38+413807.0@Hîšgó
@DÑP +"<Ô¼@ö®Àï(ù?@Ö§š¤
×@QúmÏÊ>ì@1ë4vìOoC¸—B~øøFJ092855.53+332248.4@aÇgŒSã@@°§GØæ=OØ A•Òâ£E2@äÓK°ˆ!ï@'ÄAðƒ@gyM(ʽÑC¥•ìAÄ"Bn6.
(xAÇ»±ô",JFJ101900.36+415305.7@cXs«ÉG@DñDÔEg=™þQA³'dȪX@æw#Jޖ@~ž#¬ŽU@bÄ{øPC"äIB"]
øøFJ100124.36+375046.8@bË?Rü&W@BìUӌÚ=S)XAˆÈ¼.Õ@å|+ŽÜÄ@'·õLI@fê:´›CžÓ¤AêtAý­7#'AÂøé½üPFJ112810.59+564228.5@einX£/@LZœÃŤ=¦¶@ù,'
T\ö@Ï÷™"*\V@'xÌXˆ/l@koý]pñCMcAS"èAâÁ–çÒܱAÎ)W$h¹ýFJ101320.16+393859.9@c*° ě¦@CÓ1ã§Ú¥='Ž]APä™Ë=Y@àÁ¨Ú^Å@†"vÁGõñ@brŠ!ŸtÜC—sÜA½¹ÂAÊó˜#!«KAŸ°¾{¨Å‡FJ105730.48+404616.2@dŒ8\gà@Dbµ'FäÁ=iNä@ñ‰ig}8@Î}ŽôKF@rÅØ̀õ@Uæôð»iCk&TAšoAښR']×Aµ2»ܱFFJ072554.89+392428.9@[Þ£/D'*@C´9ÞHT=ËNA"gà_Ž{@á¨ÚFe4@™êrÂæ2@t0É?iûC|¹A©,AÏPn¬'o±A¬qûGQÎFJ112620.41+432752.8@er¸Õ¥¹@E»z™ú©=돛A_8›nš!@èÔrþPËÔ@8ɈoÒ/@X»1ÿCnµAò¢!AÖ[Ï=ÿëAÂÀZ9|å.FJ112548.07+432418.7@enh±šA_@E³Ý;¯Ùw=§ßÖ@ÿX_m«q×@Þ·ÿl'@‡-҅#}¾@dc–Š†;ÒC}¢¢AÚÅ*Bq¿B;yAÕÒ,Ù[\FJ113612.34+415759.2@eÁ¥œàv@Dû´¢3œ=Žv5@ýmÐh‹õò@Û©°àÚÙ»@†ŸêK¡‹@cë(x"Cw[gAʯ9BÔ(³0¾AÓØ}¾/¾3FJ102047.97+120124.6@cfe¶™…@(ªï,s>V÷@ÿVîuj9U@ßÊXÒȑï@'R2Þþd÷@{¾©8_ökCds­A NÐAçÚÎRC"ºA¹Ùaô/FJ113357.61+451559.6@e¯®h]·k@F¢¼ƒ©m=®$@ýèUpð,@ח'ThÕ@zÚÔB›|S@^æ'ERo‡CŒgGAœ‰8Aï8kM#öA¯ýAe$9›FJ102713.98+134432.0@c™Ý)4­@+| öð=!M"@î'=Ô¹u@Í{{qe?@dÓhæ]r@C)9ÒçT'C}ߐAÒL'BŠCVAÒ¤gå&RzFJ081010.69+073337.2@^¢Ù¾L×I@=Äç=Uÿ{A l™Ò}@èT=‹ÜŽ	@ˆ¼:thw˜@s²ïÞù¾›C›˜ÐAÂˉAåÃ":êt}A¾±¢tFs'TJ112325.18+462045.4@e[[l7`¿@G,G¸Iˆ<üz:@ùz±Q!—,@ß/ÔêÑ@d±…·.@R$>jiÅ=C¢ˆ BFøøFJ075330.92+484623.5@]˜>ê šª@Hb÷ô˜Ã±=w"A@ú憌¬Ò@Õ¯iݧ¯u@~ŸDüŒ€@aŒÓ<{º6Cl"A–¸áAð?_˜gÿXAӃ¶žÕVFJ132712.75+421754.4@i9³=¯ø@E&3Xòà]=+qAl¥x@Y@×Ôy¢7H@"}ûN.@tÿe{†ß[Cpè-AIÖ¥Aé'Aš9ÕåA£LmJÿFJ144503.64+363744.3@k¨|ÚQ@BP'Iü=•Ê‡A	SÛ.ùtÔ@Ýb0äy¼@¥ƒûÕR»¡@'UµM
´Cm]SA@"ÓAù·ÎoÒ A´¢]è'j©FJ141040.78+450010.4@j•p
@F€^o÷ß ='ŠoA1½7ý@ݏY©¦@1N D7µ@j"ùS!'C‡§kAžåAèóg¢ð[AÉoWulß'FJ120020.81+432701.4@f'ÆTǏ@E¹¦Z=³§@øŸÊ¢íJn@ÜÅÁ{•,@‡GiÉ ÍF@ftŒÕš6–Ca_çAå	£BÌNz5?}AՖJ`ãNFJ122206.15+114517.0@g0ÑáÃô@''iߗª¬<Íå0@ôŽ&1Z¼V@ɕ³èz¢¡@rÁļ¬ä@Nù>‰žhC~"Ap+Aà´-(`u÷AµUšïW«¹FJ155252.82+082644.3@mÇ
ú/§@ ä*YoÝÞ=n ¥AbÝù4¹|@ÙucÎ4@ƒßšEvT†@ZA^ñÌøîCïwAª‹âB
¼åX#c³Aæu–¶FJ131755.48+421614.4@hïe©¨–@E"¥&••ÿ=™‹!AŸ·s€MË@ç'u!P˜í@'µ˜e(yÇ@`Ë'ÒN"¥C¥Ó×BKÙAû½»úK)_AÊf˜üz·WFJ140823.98+360208.7@jƒ2 f<u@B"}æO=£í–Až	Kùс@Û[ƒt²Æÿ@'WLª0L¼@léS&óõqC€ÿ=AyŸAæëÙº^5AÃÇia=1FJ164203.17+220711.6@oPl
oTL@6°càz)=.v@â"èÏ×@¶pùñ@gžz4‡@A²yŽö¨C>+¢A=§AÒSUY"[A´l{"ÎRÞFJ164737.13+191500.4@o|ó8q`•@3@ÐԙJ=ʄ±Aj+Ôî½E@âÓZØ"@"MŽSâù~@pQ"~–qC}¼ÄAăšA‰­µý¿IAqž0w-à
FJ215721.02-004342.1@t•fÄŗN¿çNË?.9=O_ï@å‡}—˜@Ånšõ
@c§f"ט@@umihCTʋAÁÚYøøFJ220121.98+004317.2@t¥w—|?ç÷¾h"=€´Ô@þljÈˑ×@áT:JW	@h¾Š°2÷Û@Oœà
A?C©éÖB¥uøøFJ154703.21+341319.4@m˜m›äÍu@AlvJßø="‰@èìÒ»½¿õ@ÆM]GÓ¯	@n¢F¹RÏk@KpØl9:CP¯AŸ÷!AÜq'÷h¥A®áh2ŽÉTJ075548.40+184406.4@]¼çÿX:T@2¼/Ɨ(¦="m™@ð¬O:҂Ù@ÐÛݓ¶{´@`é£ï±»&@CaÏ)%G¨C‰ŸEAä­cAÅîÄ}'¼VA›¿¶ ƒ3ýFJ085357.76+265518.0@`¯³|™®'@:ëò«´N=w'M@öLwr÷g@×ø½ù@w5¯‹T}Ì@Z$
vïC{¿ÇAå
Aè0üãk;¸AÂ_ѬáłFJ075255.22+170100.4@]Ž¹õY³Ð@1KÓ=)V<ìµ5A@ï.P@åžq4Á…@bÂö\»@F>±D"¼CᵛBs·Aã¬BÕ]:A´ÑûW5öFJ104643.25+125506.6@d5ÄGÃ
0@)ÖE€<ÑB='¤9@ú¼4ÎH¿L@ÒE¾¯âµÐ@{ò#îî@TZ"ᨇCƒÂÅA—Y­AóÑ¿VêÈAÂɪž©›FJ110123.14+141426.2@d«ßeUÅ@,{2ðT°>
GAMçŽG
t@çΛoÝñ@ 5ºŠ¿ï1@yÁٗK$mCs-Aà'B¬ÁQÕAҡ̯Ñ|FJ110731.23+134712.9@dÜ*\|Ù@+'æÈ÷U7=7v@ý¿T t$@ÑîœüÉÂ@Ò0U" Ä@S|ºOšjC†¸UAŠòA‡«–}¢) A%háF
FJ110703.21+134536.9@dØm°Ý'ý@+…?|í'h==Í@ü‹!8•'™@Û9€@@kšƒr"Ôa@Q>¹W…¤0CŸÄàAé)AÆ~.{æFñA Ô@"ÍcËFJ110235.01+131245.9@d´«ˆ¤@*líö@t=uÖaAÑn5âЕ@áÔo™1%¾@–Ö‹ê)³'@oAHTCs|,AÆÙAAùÛ(¿b¶AÄlù£;¸>FJ085852.71+261142.0@`× …±…@:1ë·sŸ4=¯O"Aßÿ*´ŠÜ@ìa ­gñ^@'¾úlBì@fm¦·ÃC¦'cB ['Aè'ä-‹C•AÇvn—ŽFJ112017.01+133522.9@eBD»ó¡@+-ëtWÀ±;<˜w@ßûpéžÁZ@¸aâþa³8@ý +?à!FóÔInCûÚ+B7qøøFJ082731.92+534801.0@_¸ƒn—@Jæo›™N=ÉÀ©A))a®Hé@êS"
#@'B"TV°·@j÷I²çC
ŠB
ôÑB
ÍþƒÍ÷¤Aà:Қ(MýFJ094529.56+333340.8@bKñ6;%@@ÇÙvÿ:Þ<à,@àÃ'8`^@½¾v'ú‰9@aûãì2Ú@KRYí†CB^wAFÀâAáëøh	ÕA®€ÃuŒó™FJ115924.50+400401.8@f{DR?gõ@D˜í¢/j=ˆ0
@øžù­ò@Óðÿ}Ã@y`úb9@S¥õޝmCi@AµÈžøøFJ114804.53+145948.5@f š€If{@-þ_Z=Œ·¹@úu·ñ+Êò@ÓÜ*Äk@PIO6{@t2Š"¶CZ*A=j"Aâdk~÷aÌA¸§ýI›FJ121031.22+402503.2@fÔ)²€ñ,@D5rŠar<³KA	7ĺ@åPÖ&wãÿ@RÔ&"X¼@COV|õ¤,CäçABvçøøFJ104122.65+314650.5@d>-b9@?ÇÛLÂPr=ãã@ûo[à¼ãj@ß²²ã†Ó@`Å-ô35[@He1šC¯™;B4¥Aå_u`Aµ¡þ¹¾L×FJ104049.13+331356.0@dŒç¯¸@@¹@þÍÑ=ÐÜw@úµ4='[@Õþmâ֎Ø@šA%f .û@t'‹·*"=CBºuA‹[]Aò=6¹¡wAÓÓ"è},FJ112715.82+390500.9@ez;:i@CŠ²¦°ÙQ= %o@ÿÒËxV@àoꆬ?@¶ˆ9fëó@zFQ"Ck;A¤½GAð}N»Ÿ¼^AÅä7U̧
FJ112436.32+391817.8@ed×Ûô‡ý@C§³,è–=ÚÖE@ûæÌÎT"@Ò)AEx÷Ø@ ´ÖØ$¨Ž@vC%R¹dUC<BAP—–øøFJ115148.07+363533.0@f>h±šA_@BK×ÙôÓ=–AN´xNù[@ÙƒÍ0p\@ˆž2øÆÁb@f—ý‹C†ã<AŠ±¹Aà/P¯¸A±b'Œ½FJ170158.61+241411.2@oïÐgŒT@8<†½ôµ=(š@úOàEIµ@ѹ(Ýܺ@%À¦´'†@o*Œ2î]CXÙGA>AÙbì>_•'A•08u~œ¾FJ104904.46+363829.6@dH˜ Õú@BRšõº,='×ÐAŒÄ^w­•@ÜÜt?ãÅØ@€õiëÇåG@að­xC—£A¦u AÙø»ä¼ƒ©A°ØlÜ;šáFJ143607.98+480222.5@kaMUi@HÂÅâÎ=­‡ÐAe$Ðj@Ùņj¯…)@†ÊÉ~8¼)@d׃æ}C'A¦BßøøFJ145316.41+463749.6@kê0O‹Y@GP²¦°ÙQ=²–A2=F®è@êü0d@†Ñ—ì•e@kºdgz-CœÅ-BÃ^B´–½¬qA÷ã%ZÀ@FJ121328.62+140124.8@fëÐå`A‰@,jüÎ=¼sïAԙLœ^@Ôµ. j´@—CÃfk48@jšTšÕ°C_ø7AgƒöAÄåÇóJA£Í"6¬dFJ132535.58+315548.9@i,¾ ºK@?î$ªÚ3¾=ÙÆ@øWÈ*ð@Êú1HQ½@€øÌ5;Ò@YÍKχÿCo°çALmìAÛO5	ØJA²l°'æ"FJ122850.47+070629.5@gfº`@nÈ~‰rÛ=›€t@ç!&sá'@ÄÂ><•×¯@‡zD¬@_ù?VûÛ C~ZA~AôXsäy'AÎ$1¯åÙäFJ122732.19+075747.8@g\J¶·ª@Úc=¼ùñ=ë|@åü#¿ó@Ãr&(å@c"?D\^W@D7¨$Ö"CVj
A¡X/A×$¿ˆVlõA ,uÙÚ%{FJ123216.59+073955.8@g'6eÛ@©vCS;ç=¬¡@ð0De7D@ɟ"T˜=Ð@€œ/]PU«@`Oî¼¢ˆCF'_AwèÀAû
Ýn_zOAÁ*ÄÆ$ÔÌFJ162612.35+241330.5@nÑ¥zxl"@89¡Û‡z³=ž\AÖ½ë"F-@ш"™GÍ@iŠu¤òz@@Õq²ËÇC°9SA‰´øAµÒ÷'333A"( z'FJ134957.41+360210.4@i阮Â&@B¢ÊšÃe=º¬9A~¯¼£jK@âò§ç&(Ÿ@›Kä‡ïë@Š5òâ»ÑÉCbaATµ*øøFJ143803.42+232117.4@kptÑc4ƒ@7ZÖ4T›c=Ê@÷3¹¯Û¨@Ç~Á‰è\(@…"­µõ«§@^agö¦¼C^ƼA%ÍeAÜÁ
"EE"A"ÃúãlLFJ121008.14+335433.9@fÑßeUÅ@@ôg×®6=ÔÉAÈy¾9I@ê\ RCm@a('ïä@QîéhãCÚ§¿B#ú;Aê4QÝ
gbA¥ß;§uûFJ120812.76+351826.7@fÁ³¦‹¤@A§Y{•£=¥n\AWSí¥É@à\ñuŒº@"ÀrÿaV@c;3øÿC"œ*AÁ×OB
W¹ˆ§Å¬Aâ'~[µtFJ141738.88+072412.3@jÍ/Ÿ¾w@¦(ô<ì@ü>»ÍÝ~@Ðac«ÞÈ-@|ë(n¶*ï@X~ƽôdêC†D
A[ì¦AÃc²÷ùA˜pÂ{Ÿw)FJ144005.83+115508.8@k€ÆæÙ¾M@'֔FsØ<ûXœ@óÈõü®œ@Î]/™-»Q@b8zD`@FáQe"ÊhCXrA–
AƒiCG®Ac8/Šœw›FJ161756.89+225644.1@n•¿ðEx@6òrÉK8<v¿AAVšZ¤[@áMKƒé£M@R–LR¹˜-@7i¢¤\ÒCòÂuB ÖøøFJ142604.42+053923.7@k–Б}k@ YÏ.´=´º@údNTŽð@Óè2C=º@'´È)l$@oDú)gCSÐA†ZB­X¢é­CAê`HMa³FJ160434.48+161943.9@n$™Ì¢Û@0T1"4=GmÍAðzÆÀ@åÞæD;{@sÈ,؜î@Y7ç¥ÈC¶Ó[B
hÛAÑ!<î·A·¦)¢é–1FJ160531.85+174826.2@n,?¼@1Ω"àß=ŠŸ@ûÿ"ƒN¶@ÄÚä¼\®ð@kôÃý6Iï@7úqù#'CÑoA?õKA¨Ó–´FAP'äíæ®÷TJ152942.79+290406.4@m
´·,Q˜@=†eà.©=é¢A`¿Í@Óórž_È@–>±áfZ@d{8_¸Cv±pAI¢øøFJ162151.87+212023.3@n®êt}€^@5Vý†¨ü
=ÇKÇATõlGÊ@æ<5=k¡@'B!;Xð(@x×Ћ[bCŒz A·FAé1*\K	éAÄ
¸Ú<!FJ080040.54+120349.8@^
ϕÔèû@( ¯¸k<xô@Òâm‹ùN@¯w*WõÉ@KÔm=æ}@5þìð›<C6²dA³'Aáy¼Ü‡UA¢m6yf¾{FJ092045.60+193327.5@a†¤Ò²À@3ŽÂ¹¥©<ó·½AIQµø2@ã$hÈþc@bn|´™ÌH@I!	¨Q5CŖB%ªAÀù®‹½8A˜_tN‰¨‹FJ090147.50+230610.7@`îUqKœ·@7\Ôí,¿=ÅÒµ@ÿ7hæuG@ÜcЃÅñÖ@Û»Á9çT@qšE1EöÿCnéÞA§GƒAð(»Â¼'WA͑÷ ù*ùFJ094030.23+211513.7@b$ò<ÈÞ@5@úH0z<É:q@ì*ºMøÂF@ÊèÉc»í"@]n'§¦@G;Ïè!zC'âsA˜ôeAÖ»Sn}ÔAA¥²T±Ê:KFJ110544.43+324544.7@dÍ앿ðE@@a–¿Ê…Ë=¡øAøÀe¤* @Ó¨&èfI@"jÏñù'û@lNCIûì¥Cg­äAWa›AÉL™vËöäA¡…'š<´FJ001402.51+005012.6@jzÈ;?êÇsav'ƒ>aîA`Rõ@éPϞٸš@±f+Â|³@W
ßi¿CL–AÒøøFJ102645.38+240959.1@c–
quŽ@8*›(Â=¬{@õ?"2j»@Ъ@wZ˹@ƒïm8vÅ@bô4XeC['óA†MŸAðñár;;AÅjìMOÎtFJ102918.15+245939.4@cªke©¨@8þ‰—Ãք=¡ß3@ü׻˂)@Øø?å¸p¸@ß[ý0@b5Å."íC…ŽA¬á¥Aùà\L˜_AË<<ü&íªFJ013528.62+002449.2@7އ~äâm?Úy·|¯Þ>LAâ‰\Ç@Òdp²Âá@§]¥<SC@r8Ü<1¥CJßA0òøøFJ132632.98+142512.0@i4e©¨–@,×Ä?`<Ä5ºA±ÜEtã@èû²k@ZÙ9¬³GÜ@O1'äŸjCÖ³ÂBÿAÕ UUQÖA¤Ïj̞#lFJ102820.57+215255.5@c¢¾"åÞ@5áÏÌ[Å=*¢ñA||±ãŸ@ÑöSÄ~N@"/îWÎ@U/éÔéρC›ò¿A/ZlA©¼™SrA£7ć…{FJ095101.40+192056.4@bx/­lµ5@3YX§ay=҄AÍ#Üx@ãX"ðüú{@›ÍaÓúÃ|@ˆª-Õ(9Cy2ÐA'ÛeøøFJ141814.33+085927.5@jÑé$ò'Ð@!ûaÁ»÷'=©éÃA§"m¹Ø<@èÖlèèÌÆ@€ žÂ»ÜG@iV[¤åÅ÷C˜±öBYVAÅÒ8§
"MA¢tSÀÁüFJ111106.96+254617.4@døí¦a(9@9Ł#'Ö=&zˆAwA2w²@㜡Š^*@q}–¾&&T@a#¡µüf¢C©ÐÐA¼–AǾAš÷<A"¨Á¸úFJ103208.42+261407.9@cÁ`—Ì@:<Kä ÷=ËA}¿1Ù/@ê™Lڐ¦@‰B¤J¡¾@sSžìû2C—YŠAú÷€BüBŽœM¨AìßZK‹ïFJ121923.73+303002.7@g*\|Ù@>€0±x³p<ê eA$-Éþ@Ӆ‡´á@g î²É—…@7RsmïýCÍá'A•UøøFJ084930.27+150256.9@`Œ	AÈ!l@.'Ä?=æ÷¡A·çï°¢@ܨ
õš)Ç@§ã¬°ã@zNYÀ
CXÞA~3&øøFJ113816.28+262416.5@eÒ+¾Ê«Š@:g"‰µ =ž2]@ð`ßè<R@Ë/Çè~‡Q@‰"Xšm@fゞù‡3C5²GAzÞyAå
é'2µ_A§˜c#çMFJ122548.87+333248.7@gNƒùdo@@ÅÿÞr¿:ˆ]@ù¢`6Θ@ʗû"È#p@!ìÌUaÏæ@¬èKÓtøD'kAQV†øøTJ120433.88+265649.9@f¤"M:"@:ò{²þÅm=O-J@çP4ÈVÙ@¿&sdˆ·@wêõ‹@PÄÎO˜ aC6€KALHAӏ
ÞzA«"ëä´JFJ085431.45+121757.2@`´1zÌNù@(™4ïËÕV=‹¬÷@ûCÿ=ƒ,Æ@ÜN¸nDž@{7É *ïú@dDý²$C…Ô!AÇDáAðQ(»æšA©O°q£±FJ145123.70+093532.8@kÛ)
»Då@#/U^×%ì=KÜBAí3uLm«@ߟœ]Kè @zÑLv"c&@`¬ü¤7=)C•'èAÓ
B 33ÚùAÒÊw<ƒ3üFJ124223.70+293204.8@gÓ(àÉÙÓ@=ˆàC¢@=ÒO©A° ¶‡É@Þʐña-@–ÅúZiu@uç{}áMƒC~üA‡=½AÕAcœw›Aµiª±HþFJ110145.24+164200.9@d®5~g@0³CII=ŽJô@ìûÄ? ;Q@È/œõÑ.@~¢´Å?ØJ@YxøßzúC?±¨A‰ÅAñJÆÒz[AÊ%–ý£FJ133446.89+362221.3@iv@x–Ó@B/°ö­pç<Ükq@ë¯Wm€ì&@Ð>š³³!:@NÞ)"Ò@@¸÷-p(TC—L:Aœm	AœžÎ—-AiŸïkFJ150801.52+250707.9@l`4êJŒ@9mzVÞ3="¤'@úcÒ&1µ9@Õț\4Á®@uK8Q_e@Y¤éÈ]plC‹OàA¢‡FBÅ®~Áp
AâMõÇ>îFJ114224.11+161413.1@eó6Íòfº@0<©ïR2Ó=žfAü⒆›þ@á\«æ=Ö@®é&;F@l™¸ºµ1ÿC†zA¼©¿A¸k‹ï²ÊXAzé`CÔkFJ151301.92+092726.5@lˆA‰7KÇ@"ê-
ûÅ=_¤á@ýïŠæö@ã>r…bð@s]æÏýµ@aÓC,ÅàC—WBÀAÚ-ûA[a»A¯u̬2FJ105907.12+231027.5@d˜óõ"@7,Ÿƒ¾f=Ô²AÀqäDS@æí™rN¶Ð@ƒ³Êʀ#=@jTDZ6øC¤JVAÛ.pAÔg+¥Ç¸A²9å'U±FJ125906.17+092115.0@hXÒsÕº²@"µUYΨo=]'@Aÿ"Œ×ë@ãTAŽÒÝ@~u˜c"{z@jo"@ŠC•D™AÉƹAäê§6GGA¸5	®£½àFJ130141.56+100100.1@hmŠ›ÏÔ¿@$‹—xW*<ß5OA÷Üë Æ@ÕÝl²òtþ@eü\"¡Ñ@BQ¥´hÏ(C¼0±Aª(TøøFJ151917.21+245204.4@lºKrÅz@8Þ-b8Ú<=‹à0At)[as@è.ÆÓbVc@ˆ`2éd™Ô@m(X͸@C˜w°AÿâõAù)vè9êÝAÑ{KƨFJ134610.01+091731.4@iÑU°5½Q@"•‰³rˆ´=hãAÀU²ë)Í@ÞÃë<:S@uÞêÐ J@Vy8Æ,YC¤:AÓq¡AÕAxCJA™3Î9´VFJ104733.81+222400.6@d<ìÔª@6fqy¿ß=EÄA$ÿ7ÞUK@Övbõúî@"ÂÁ]ˆ¤Ô@m‰U‹ç©Ct²ÞA^LIAÙá†Ôl—ÙA°ÑíÝÒFJ091424.76+115625.6@aSM:'£@'á€o&(‰<ÿÂXAÝÙ-ve@Ö>£jY@}'²Ä@M€h\CªMÎAŠ.fAÕ/ˆhéY`A¤*ijwxÝFJ092710.71+133000.9@a¹m›äÍu@+ £
¶¢=½¦+AFýJâÑñ@߉6'ƒ@•…–[¤f@r½±Ñs-MC†
ÏAŠÐžøøFJ080527.31+091731.3@^WHUÚ'(@"•"I¦<?=B>ÔAí'fiG®@áèÎÛ½(†@xP$-åß4@]/ty«G©CœØNAûQAÈ\وÂA™˜¬ã—VÉFJ080359.97+095846.9@^?þ®û+@#õ™þCg^=ß@ڟÀØ¡ˆ@º)©us¼•@YŒIè1fÍ@As¦)»ÉðC;ç.A‡´DA½äì¬ê°Aâ'K`úFJ112339.01+232259.1@e]3œ¾à@7bw ÈÍ<Ò½@ÿdÁ<X;Œ@ÖNYzPêá@h+¿÷Lß@HöD‹ñ‹!C¬x'A­ÆÄAÓÔx .A¢-œ(mqóFJ151846.52+282734.1@l¶3Æ)ñ@<uŸÂ¨†œ=©üEAÙï4.ú@æ2‡
¬@ˆ"à9f@l)J$Ë¥ÜCÐ_B"Aõ¶±Ë:>ÀAÀòØ1DípFJ103002.82+151047.3@c°`A‰7L@.\/øì=¼èÌA~¥¿íE@Þè]²¥q_@–4Ão¢ß@p¾¨‡úCyDA çAáhÛ­!F¡AÁC¨â¯šFJ110630.67+194552.7@dÔð¹@3þ‡«Ú=˜Žz@ñЙت®y@Ï'pÍ9"@‹áµ'Ýk@bò~"š)C8ÖÝA'Aé…Ó3œAË
øVÐgFJ110646.36+200338.6@dÖ.rÚ0@4‹«`k=­A ¶3'V@×åÊG‰U'@ŽWÄæ=^{@fàöÀõðeC‰ÜAlÆAåEª‰ÃA¡óÑx-FJ113957.26+200013.3@eߢr†/Z@4ò®å¨=	Õl@ôõD-^h@ɎŠð—@vüîÃí@PÑ"/ë©sCtÓôAoS^AÂ|sçŒûüA'1í[*®)FJ113102.58+182330.2@e˜X:S¸å@2dG,{Ä=JÁ?Aò^Tð~È@Ò¯F«ÁÉ@ZOE@hí@h{HÑ,CsŠ"AJÔZAÆ ØKZA•ÞÚSÛFJ145332.84+240034.5@kì`ÔV.
@8s恩¹<èAŒWÿ¸ìÓ@êBhPØ~@Q§"Ùb÷n@9üċµnDÔBU"ÏA´Œ"ßßeUA"NÜ
ã±FJ115839.10+253328.9@fu6F @9ŽÚ3½œ®=­},A͞NĶé@Ù©C‹´wþ@‰Þª»K"%@böhÊ";ÙCݖA©GµA÷ÛAÛYs±öFJ124800.72+275902.8@h~|â@;ûïZ–N‹=z"±AáP\»¬@çṕ…D@|âu<+…@g°ÃÌC­QAÖ^=AãÆŽ-ÿ'A½–ù{FJ122112.83+182257.7@g)µÇ͉‹@2aùóE;K°˜Á£€5ë@Ýíbíú@@0³R¤$¢ç@·YjD<HêB!IøøFJ143222.81+142859.6@kC
»Då@,÷jµ€í=;‹ÇA:²¬ª@ÉH¸º°[5@•Æ›š¹í4@c9LŠeߟCdÚÈAtÅAæï¯WqA³>‰Ôýé¦FJ143201.98+142731.6@k@Ck›@,êæ§ieõ="ƒ@ሢV¦í¹@¿Fc¶5@^€v÷"ò@FýŸ‡Å&·CNFAUœÏAÜ 8_Ø®A›½bL§
 FJ131046.40+240817.2@h¶/Âej¾@8#Z–N‹~=ƒætAéÔ¯¢u&@ß%s@f§!@˜UÙ)††@}¨îŒD9C^Ý2Aš° AûNô'¼¡A·)Ì*ØñFJ152304.97+114553.6@lØ©¼ýKñ@'‡Ÿì™ñ®<Ç6Á@ñ6"t-È@ÓÀH<¤°:@I1q0Ò
@8A[Ö[ÅC¯{AïÕöA°ô~¿Ä×A†UÒhŠÎ%TJ154547.28+152105.7@mŽMÒñ©ü@.´‡v=+'I@þr‰vr°s@ÜBO¹.@~;ªÆ+@há
ôgØqCŠÚAƒ;%AŦåòfºA¤zã"àFJ153624.17+125301.3@mC8ï4Ö¡@)ÄtÙÆ°S=¼Ãj@ÿÁä²Sã@Þq;WJÝ<@…Ãh~
ƒ@j¥ãøä¨àCyAÀ»øøFJ154247.64+082306.4@mvZ³R¨@ Å.«äõ¸="ó€Afôq¡›@à_A4¼ø@x(/Wͦ@Wô^gC«./AÅ]LA֛#"›A¯àØ ÝDFJ135905.34+154956.5@j8¶Zš€I@/ª,Eh=/ l@ì)j¦A@Ë
UÌ?ŒÚ@jQ(‰èa@VȊx¸ê°CeÀÂA]xHAøfV´(õÂAÑqcšµ=dFJ120435.94+235627.5@f¤Ê–'§]@7ðã
®>=âÃDAõY{èãi@áý֑ÜX@ š[›$A@sΚ:Ò¹ßCpØA Aü|¡Iº^AØÖ{Ür°!FJ130336.15+191444.0@h|ÑáÃô@3>Ü]cˆf=Ÿ@ù6
áË;@×p=(Òÿ@B•¤*M@]h6¶'CCyt{AÆ¿1AÕ½´ý'ÍA±§'úFJ114140.34+602312.9@eí`þG™@N1†"ÄP'=ê¼@þ°r"/0@Ò$A¿"{!@ƒl¦¾á»@YWÌtLªCƒÑA€Q`Aï3˜^eI0AÃ_Ÿ tëFJ130410.82+221722.8@hquŽ!–@6J'¿aª?<Ã\â@ý¶ 
'°@ÐÑþ±»@ˆ¿¶bŦW@cRäîOŸ9Csx8AKÅ
øøFJ132208.34+183955.1@i¬1'@2ªQ;[ö¡={îAÃÒ X™@å¨Z'¬%@†zì\ù§†@dêh-2³mCœN‡Aò¬:Aø8Ù^5@AÐòð`>[…FJ144850.09+160803.2@kÆ­«ŸU›@0"[È}²³=‹×Ao­.§š×@²×^hí™@ˆÛÈ¿28e@H$7*4ÆÄCø@ښõAÜòÎa"ÆiA'ð––xXFJ132153.57+222605.7@i$_ZÙj@6oW-ä>Ù=[	@áš6Ïz•@¿ÏÀºÚg@_'ì5ž@7½ÃEÑ!CM$BA¥ÛAæš{gMA¸u\ªrÊFJ132555.80+222733.6@i/p¸Ï¿Æ@6u–é»ðÜ=™ùé@ó—Ý­ø]@Ä£{­ù3@ŒséV"@g¼nv:ÁC=óIA
:GøøFJ093401.24+245342.5@að*ZFs@8å'o°'=¼1A¶	".@Ø)zêÒý°@c"ªE&î@@xÁU
¯]C¸IAá·aBK^t>–AÓyié–úƒFJ093600.82+254152.9@bB"à@9²²†eà="·oAêÚßk@譋¬úËâ@'z0"1Ù@o´{Xâ*˜C&»AïÔaAïÀK{Ä°ŸA¤qˆ/JpFJ151320.16+194558.4@lŠ¯öÓ0"@3Ä(
á'='W'@üs'_vÉ@Ò{Ÿâm@vÛf; /;@SøøãCŽ-AŠõBAØ.}˜0bA´G=·¢7ÎFJ151118.12+205125.9@lzj¨ëF5@4ÛpŠ¬–Ì=Üû3@ùwbáL@Ür†
vÛ@ãÓ¤—ª@fnœ5'"CRlAגYA™=Œ †A{QUŽÑ(}FJ141155.68+201025.0@jŸl <K
@4,qæÍ)=®ÀÐA YÖÕh@á&>¼"š@ˆY[am@daªmðƒÅCœ)wA®7µAåýQå`BA³¥Ä½bk/FJ135750.71+223100.8@j.Âø7´¢@6"S~,UÉ=~ê§@øÙȀÜÑæ@՝ë&ù@v>õ¹ài@Réš 'ÇC…ö…AÂÖ<A™`>¨=¥Ah*}N:)ÇFJ142257.73+225441.4@j÷²køvŸ@6éX…Ó8=Nn@çft	NÃ@ÀcµÈQ1@en'¢É@5dˆOÅk§C['ÍA‰Ã{AêC›M`¦4A–Z¯cZ¼FJ144844.53+191344.0@kÅïܜM©@3:˜‡œA=uAiÉ(ö!×@×<ì uU@›¤§Y@pf¸m®ŠCxÅAPþöAóß&5d:AÇäL|ðùÒFJ144252.79+205451.6@k—	éÍ³@4ꃐBÙ=.Ýé@÷#.4ö~@ÞX£Õô@j}o……q0@`HÉ_è
C'¥íAµÐFAÙÂœñaA–3,t/|ÅTJ150248.41+191258.5@l6th‡¨Ö@37\žf‡ô=ð¢D@øPúîh2@Ú4å¾Aê@–Eø£|T@kÙ¶i
¸CA.(AÂy"BkÓ<µgVAäB'Y¤YFJ151246.91+174832.2@l†A [À@1ÏÿCB="ÝWA¯N?¥	@åmš¶ð¨@yY.Is¢@`Dq÷f3ZCŸ}B2•Ag™²Þ£­A6²å¯?úÂFJ164304.13+264710.6@oXŒûüeA@:ÉI¥e·=±Ë—AI'0†F^@Òcí-î‰@˜{Tžú1s@g"H³¹ëƒCl"}A@µÌAö—]KˆzAËaòJB9`FJ154440.28+045833.1@m…^Ý)5@çK—®="uÆAž9,7	¨@ë;_Ô©mÈ@h‡ñ,»@SÉÆ-EàCÍ=}B:_AÐUH"ÄAª#"FJ153100.24+041650.6@m5~g@wåëo=Iq@ù{_t¾"ë@ÑLº\®Ã@~Y7ªÒ2å@\ÓòÕnê®C|§¦Azê»A駯;dZA¹¡¨2ÊXFJ161251.78+110621.6@nfçB™Ø"@&6FñV=0
@ðÇwʃÕã@ÁeÜ~˜~@{ú=Ðwn@NHj''SCR"IA8SÖøøF
